Explicit rationality of some cubic fourfolds

Recent results of Hassett, Kuznetsov and others pointed out countably many divisors $C_d$ in the open subset of $\mathbb{P}^{55}=\mathbb{P}(H^0(\mathcal{O}_{\mathbb{P}^5}(3)))$ parametrizing all cubic 4-folds and lead to the conjecture that the cubics corresponding to these divisors should be precisely the rational ones. Rationality has been proved by Fano for the first divisor $C_{14}$ and in [arXiv:1707.00999] for the divisors $C_{26}$ and $C_{38}$. In this note we describe explicit birational maps from a general cubic fourfold in $C_{14}$, in $C_{26}$ and in $C_{38}$ to $\mathbb{P}^4$, providing concrete geometric realizations of the more abstract constructions in [arXiv:1707.00999].

==> anc/ExplicitRationality.m2 <==
-- These are the commands to install and view the documentation:
--   installPackage "ExplicitRationality";
--   viewHelp ExplicitRationality
----------------------------------------------------------------

if version#"VERSION" < "1.14" then error "this package requires Macaulay2 version 1.14 or newer";

try (needsPackage "TrisecantFlops") else error("this package depends on the package TrisecantFlops which is available at https://www.dropbox.com/sh/0xvzja09okz3ak3/AAABpedeC_cL68whLQIPGqkva?dl=0");

newPackage(
       "ExplicitRationality",
	Version => "1.1", 
        Date => "August 23, 2019",
        Authors => {{Name => "Francesco Russo",    Email => "frusso@dmi.unict.it"}, 
                    {Name => "Giovanni Staglianò", Email => "giovannistagliano@gmail.com" }},
    	Headline => "Explicit rationality of some cubic fourfolds",
        PackageExports => {"TrisecantFlops"},
        DebuggingMode => false
);

export{
   "exampleTable",
   "example38",
   "example26",
   "example26FV",
   "example14"
};

needsPackage "Resultants";

example38 = method(Dispatch => Thing);
example38 (Thing) := thing -> (
   thing = sequence thing;
   if #thing > 0 then error "expected no arguments";
   f := example 3;
   g := example 5;
   (parametrizeSpecialBaseLocus f, rationalMap extend f, rationalMap f, parametrizeSpecialBaseLocus g, rationalMap rationalMap extend g, rationalMap g)
);

example26 = method(Dispatch => Thing);
example26 (Thing) := thing -> (
   thing = sequence thing;
   if #thing > 0 then error "expected no arguments";
   f := example 4;
   (parametrizeSpecialBaseLocus f, rationalMap rationalMap extend f, rationalMap f)
);

example26FV = method(Dispatch => Thing);
example26FV (Thing) := thing -> (
   thing = sequence thing;
   if #thing > 0 then error "expected no arguments";
   f := example 2;
   (parametrizeSpecialBaseLocus f, rationalMap extend f, rationalMap f)
);

example14 = method(Dispatch => Thing);
example14 (Thing) := thing -> (
   thing = sequence thing;
   if #thing > 0 then error "expected no arguments";
   f := example 1;
   (parametrizeSpecialBaseLocus f, rationalMap extend f, rationalMap f)
);

exampleTable = method();
exampleTable (ZZ) := (jj) -> (
    KK := ZZ/10000019;
    P2 := Grass(0,2,KK,Variable=>"t"); t := gens P2;
    P5 := Grass(0,5,KK,Variable=>"x");
    randomCubic := (I) -> sum(flatten entries gens image basis(3,I),i -> random(coefficientRing ring I) * i);
    if jj < 1 or jj > 7 then error "expected integer between 1 and 7";
    if jj == 1 then (
        dp5map := (rationalMap(P2,P5,{t_0^2*t_2-t_0*t_1*t_2, t_0*t_1*t_2-t_1^2*t_2, t_0*t_2^2-t_1*t_2^2, t_0^2*t_1-t_0*t_1*t_2, t_0*t_1^2-t_1^2*t_2, t_0*t_1*t_2-t_1*t_2^2}))!;
        fdp5 := (rationalMap(image dp5map,Dominant=>true))!;
        fdp5' := (fdp5|(randomCubic image dp5map))!;
        return (dp5map,fdp5,fdp5');
    );
    if jj == 2 then (
        scroll22map := (rationalMap(P2,P5,{t_0^3, t_0^2*t_1, t_0*t_1^2, t_0^2*t_2, t_0*t_1*t_2, t_1^2*t_2}))!;
        fscroll22 := (rationalMap(image scroll22map,Dominant=>true))!;
        fscroll22' := (fscroll22|(randomCubic image scroll22map))!;
        return (scroll22map,fscroll22,fscroll22');
    );
    if jj == 3 then return example14();
    if jj == 4 then return example26FV();
    if jj == 5 then (U1 := example38(); return (U1_0,U1_1,U1_2));
    if jj == 6 then return example26();
    if jj == 7 then (U2 := example38(); return (U2_3,U2_4,U2_5));
);

beginDocumentation() 
   document { 
    Key => ExplicitRationality, 
    Headline => "Explicit rationality of some cubic fourfolds",
    PARA{"The main method of this package is ",TO "exampleTable",", which provides explicit constructions of rational cubic fourfolds over ",TEX///$\mathbb{F}_{10000019}$///," in accordance to Tables 1 and 2 in the paper ",HREF{"https://arxiv.org/abs/1811.03502","Explicit rationality of some cubic fourfolds"},"."} 
}
document { 
    Key => {example26,(example26,Thing)}, 
    Headline => "example related to a projection with a node in PP^5 of a del Pezzo surface of degree 7 in PP^7", 
     Usage => "example26()", 
     Outputs => { 
          RationalMap => {"a birational parameterization ",TEX///$\mathbb{P}^2 ---> S\subset\mathbb{P}^5$///,", where ",TEX///$S=S_{26}$///," is a del Pezzo surface of degree 7 with a node"},
          RationalMap => {"the rational map ",TEX///$\psi:\mathbb{P}^5 ---> Z\subset \mathbb{P}^7$///," defined by the quintic hypersurfaces with double points along ",TEX///$S$///,", and where ",TEX///$Z$///," is a 4-dimensional linear section of ",TEX///$\mathbb{G}(1,4)\subset\mathbb{P}^9$///},
          RationalMap => {"the restriction of ",TEX///$\psi$///," to a cubic fourfold containing ",TEX///$S$///}
          }, 
    EXAMPLE { 
          "(f,psi,psiR) = example26();",
          "f;",
          "describe f",
          "psi;",
          "describe psi",
          "psiR;",
          "describe psiR",
          "describe inverse psiR"
          }
}
document { 
    Key => {example14,(example14,Thing)}, 
    Headline => "example related to a smooth projection in PP^5 of a rational octic surface in PP^6 of sectional genus 3", 
     Usage => "example14()", 
     Outputs => { 
          RationalMap => {"a birational parameterization ",TEX///$\mathbb{P}^2 ---> S\subset\mathbb{P}^5$///,", where ",TEX///$S=S_{14}$///," is a smooth projection of a rational octic surface in ",TEX///$\mathbb{P}^6$///," of sectional genus 3"},
          RationalMap => {"the rational map ",TEX///$\psi:\mathbb{P}^5 ---> \mathbb{P}^4$///," defined by the quintic hypersurfaces with double points along ",TEX///$S$///},
          RationalMap => {"the restriction of ",TEX///$\psi$///," to a cubic fourfold containing ",TEX///$S$///}
          }, 
    EXAMPLE { 
          "(f,psi,psiR) = example14();",
          "f;",
          "describe f",
          "psi;",
          "describe psi",
          "psiR;",
          "describe psiR",
          "describe inverse psiR"
          }
}
document { 
    Key => {example26FV,(example26FV,Thing)}, 
    Headline => "example related to the Farkas-Verra surface, a 3-nodal septic scroll in PP^5", 
     Usage => "example26FV()", 
     Outputs => { 
          RationalMap => {"a birational parameterization ",TEX///$\mathbb{P}^2 ---> S\subset\mathbb{P}^5$///,", where ",TEX///$S$///," is the Farkas-Verra surface"},
          RationalMap => {"the rational map ",TEX///$\psi:\mathbb{P}^5 ---> \mathbb{P}^4$///," defined by the quintic hypersurfaces with double points along ",TEX///$S$///},
          RationalMap => {"the restriction of ",TEX///$\psi$///," to a cubic fourfold containing ",TEX///$S$///}
          }, 
    EXAMPLE { 
          "(f,psi,psiR) = example26FV();",
          "f;",
          "describe f",
          "psi;",
          "describe psi",
          "psiR;",
          "describe psiR",
          "describe inverse psiR"
          }
}
document { 
    Key => {example38,(example38,Thing)}, 
    Headline => "example related to a smooth surface of degree 10 and sectional genus 6 in PP^5", 
     Usage => "(f,psi,psiR,g,phi,phiR) = example38();", 
     Outputs => { 
          RationalMap => {"a birational parameterization ",TEX///$\mathbb{P}^2 ---> S\subset\mathbb{P}^5$///,", where ",TEX///$S=S_{38}$///," is a smooth surface of degree 10 and sectional genus 6"},
          RationalMap => {"the rational map ",TEX///$\psi:\mathbb{P}^5 ---> \mathbb{P}^4$///," defined by the quintic hypersurfaces with double points along ",TEX///$S$///},
          RationalMap => {"the restriction of ",TEX///$\psi$///," to a cubic fourfold ",TEX///$X$///," containing ",TEX///$S$///},
          RationalMap => {"the linear projection of a scroll surface of degree 8 in ",TEX///$\mathbb{P}^9$///," from a linear 3-dimensional subspace intersecting the secant variety of the scroll in 6 points, so that the image is a scroll surface ",TEX///$T\subset\mathbb{P}^5$///," of degree 8 with 6 nodes"},
          RationalMap => {"the rational map ",TEX///$\phi:\mathbb{P}^5 ---> Z\subset \mathbb{P}^{10}$///," defined by the octic hypersurfaces with triple points along ",TEX///$T$///,", and where ",TEX///$Z$///," is a 4-dimensional linear section of ",TEX///$\mathbb{G}(1,5)\subset\mathbb{P}^{14}$///},
          RationalMap => {"the restriction of ",TEX///$\phi$///," to the cubic fourfold ",TEX///$X$///," containing ",TEX///$S$///}
          }, 
     PARA{"The above cubic fourfold ",TEX///$X$///," contains both the surfaces ",TEX///$S$///," and ",TEX///$T$///,". Actually, we have ",TEX///$S\cup T = X \cap {top}(Bs(\psi))$///," (in codes: ",TT "intersect(image f,image g) == (ideal source psiR) + (top ideal psi)",")."}
}
document { 
    Key => {exampleTable,(exampleTable,ZZ)}, 
    Headline => "examples in accordance to Tables 1 and 2 in the paper: Explicit rationality of some cubic fourfolds", 
     Usage => "exampleTable i", 
     Inputs => {"i" => ZZ => {"an integer between 1 and 7"}},
     Outputs => { 
          RationalMap => {"a birational parameterization of a surface ",TEX///$S\subset\mathbb{P}^5$///," admitting a congruence of ",TEX///$(3e-1)$///,"-secant rational normal curves of degree ",TEX///$e\leq 3$///},
          RationalMap => {"the rational map ",TEX///$\psi:\mathbb{P}^5 ---> Z$///," defined by the linear system of hypersurfaces of degree ",TEX///$3e-1$///," having points of multiplicity ",TEX///$e$///," along ",TEX///$S$///},
          RationalMap => {"the restriction of ",TEX///$\psi$///," to a cubic fourfold containing ",TEX///$S$///}
          }, 
    PARA{"This just calls the appropriate method among the following: ",TO "example14",", ",TO "example26FV",", ",TO "example38",", ",TO "example26",", in accordance to Tables 1 and 2 in the paper ",HREF{"https://arxiv.org/abs/1811.03502","Explicit rationality of some cubic fourfolds"},"."},
    EXAMPLE { 
          "(f,psi,psiR) = exampleTable 3;",
          "f;",
          "describe f",
          "psi;",
          "describe psi",
          "psiR;",
          "describe psiR"
          }
}

TEST /// -- example26
(f,psi,psiR) = example26();
S = image f;
X = ideal source psiR;
assert(isSubset(X,S))
psiRinv = inverse psiR;
assert(projectiveDegrees rationalMap map psi == degrees psi)
assert(projectiveDegrees rationalMap map psiR == degrees psiR)
assert(projectiveDegrees rationalMap map psiRinv == degrees psiRinv)
p = point ideal source psiR;
F = psi^* psi p;
assert((dim F-1,degree F,dim(F+S)-1,degree(F+S)) == (1,2,0,5))
assert(lift(psiRinv psiR p,ring p) == p)
assert(image(2,rationalMap map psi) == image psi)
///

TEST /// -- example26FV
(f,psi,psiR) = example26FV();
S = image f;
X = ideal source psiR;
assert(isSubset(X,S))
psiRinv = inverse psiR;
assert(projectiveDegrees rationalMap map psi == degrees psi)
assert(projectiveDegrees rationalMap map psiR == degrees psiR)
assert(projectiveDegrees rationalMap map psiRinv == degrees psiRinv)
p = point ideal source psiR;
F = psi^* psi p;
assert((dim F-1,degree F,dim(F+S)-1,degree(F+S)) == (1,2,0,5))
assert(lift(psiRinv psiR p,ring p) == p)
assert(isDominant rationalMap map psi)
///

TEST /// -- example14
(f,psi,psiR) = example14();
S = image f;
X = ideal source psiR;
assert(isSubset(X,S))
psiRinv = inverse psiR;
assert(projectiveDegrees rationalMap map psi == degrees psi)
assert(projectiveDegrees rationalMap map psiR == degrees psiR)
assert(projectiveDegrees rationalMap map psiRinv == degrees psiRinv)
p = point ideal source psiR;
F = psi^* psi p;
assert((dim F-1,degree F,dim(F+S)-1,degree(F+S)) == (1,2,0,5))
assert(lift(psiRinv psiR p,ring p) == p)
assert(isDominant rationalMap map psi)
///

end 

TEST /// -- example38
(f,psi,psiR,n,eta,etaR) = example38();
S = image f;
T = image n;
X = ideal source psiR;
assert(ideal source psiR === ideal source etaR) 
B = ideal psi;
topB = top B;
assert(saturate(B+X,ideal S_0) == T)
assert(saturate(topB+X,S) == T)
assert(saturate(topB+X,T) == S)
assert(projectiveDegrees rationalMap map psi == degrees psi)
assert(0 == degreeOfRationalMap rationalMap map psi)
assert(isDominant rationalMap map psi)
assert(projectiveDegrees rationalMap map psiR == degrees psiR)
assert(1 == degreeOfRationalMap rationalMap map psiR)
assert(isDominant rationalMap map psiR)
p = point source psi;
F = psi^* psi p;
assert((dim F-1,degree F,dim(F+S)-1,degree(F+S)) == (1,2,0,5))
assert(image rationalMap map n == image n)
assert(projectiveDegrees rationalMap map n == degrees n)
assert({1, 8, 40, 84, 42, 0} == degrees eta)
assert({3, 24, 80, 70, 14} == degrees etaR)
C = eta^* eta p;
assert((dim C-1,degree C,dim(C+T)-1,degree(C+T)) == (1,3,0,8))
--assert(image(2,rationalMap map eta) == image eta)
assert isSubset(image eta,eta(point source eta))
L = ideal image basis(1,intersect(point source eta,point source eta)); ?L
assert isSubset(image eta,eta L)
assert isSubset(image etaR,etaR point source etaR)
g = rationalMap map etaR;
g' = rationalMap inverse etaR;
p = point ideal source g; ?p
assert(p == lift(g' g p,ambient source g))
q = eta point source eta; ?q
assert(q == lift(g g' q,ambient source g'))
///



